Stochastic Dynamic Programming Heuristics for Influence Maximization-Revenue Optimization

The well-known Influence Maximization (IM) problem has been actively studied by researchers over the past decade, with emphasis on marketing and social networks. Existing research have obtained solutions to the IM problem by obtaining the influence spread and utilizing the property of submodularity. This paper is based on a novel approach to the IM problem geared towards optimizing clicks and consequently revenue within anOnline Social Network (OSN). Our approach diverts from existing approaches by adopting a novel, decision-making perspective through implementing Stochastic Dynamic Programming (SDP). Thus, we define a new problem Influence Maximization-Revenue Optimization (IM-RO) and propose SDP as a method in which this problem can be solved. The SDP method has lucrative gains for an advertiser in terms of optimizing clicks and generating revenue however, one drawback to the method is its associated "curse of dimensionality" particularly for problems involving a large state space. Thus, we introduce the Lawrence Degree Heuristic (LDH), Adaptive Hill-Climbing (AHC) and Multistage Particle Swarm Optimization (MPSO) heuristics as methods which are orders of magnitude faster than the SDP method whilst achieving near-optimal results. Through a comparative analysis on various synthetic and real-world networks we present the AHC and LDH as heuristics well suited to to the IM-RO problem in terms of their accuracy, running times and scalability under ideal model parameters. In this paper we present a compelling survey on the SDP method as a practical and lucrative method for spreading information and optimizing revenue within the context of OSNs.

==> AHC.cpp <==


from itertools import permutations
from itertools import combinations
from graph_generator import generateAgents
from graph_generator import generateGraphFromFile
from itertools import combinations
from collections import deque
from itertools import product
import heapq
import sys
import copy
import csv
import webbrowser
import math
import random

row=[]

alpha=5
beta=0.25
graph_list=[]

sys.setrecursionlimit(900000000)

from datetime import datetime




class NodeOfClicks(object):
    i=0
    def __init__(self,agents,click_combination):
        
        self.agents=agents
        self.click_combination=click_combination
        
        self.unique_id=','.join(agents)+'('+str(click_combination)+')|'+str(NodeOfClicks.i)
        NodeOfClicks.i=NodeOfClicks.i+1
        
        self.edges={} #NodeOfClicks and the expected clicks
        self.isRootNode=False
        self.allocations=[]
        if click_combination=='parent':
            self.isRootNode=True

    def hasEdge(self):
        return len(self.edges)!=0
    
    def addEdge(self, node, E):
        self.edges[node]=E

    def printEdges(self):
        for k in self.edges:
            print k.unique_id
    
        


class ExpectedClicksGraph:
    def __init__(self):
        self.nodes={}
        self.expectedClicks=0
    def addNode(self,node):
        self.nodes[node.unique_id]=node

    def getNode(self,unique_id):
        return self.nodes[unique_id]

    def addParentExpectedClicks(self, E):
        self.expectedClicks=E
        

    
def generate_permutation_with_max_sum(no_of_impressions, no_of_stages):
    result=product(range(no_of_impressions+1),repeat=no_of_stages)
    

    
    result_with_max_sum=[]
    for r in result:
        
        if sum(r)==no_of_impressions:
            result_with_max_sum.append(r)
    return result_with_max_sum



def dec_to_bin(x, length):
    return (bin(2**x-1)[2:]).zfill(length)

def reset(graph, chosen_agents):
    for agent_index in chosen_agents:
        agent=graph.getAgent(agent_index)
        agent.clicked=False
        agent.probability=0.25

def resetChosen(graph):
    for agent_index in graph.AgentList:
        agent=graph.getAgent(agent_index)
        agent.chosen=False
        #print agent
        
def setChosen(graph, chosen_agents):
    for agent_index in chosen_agents:
        agent=graph.AgentList[agent_index]
        agent.chosen=True
        #print agent

def setChosenFromObject(graph, chosen_agents):
    for agent_index in chosen_agents:
        agent=graph.AgentList[agent_index.name]
        agent.chosen=True

def changeStates(click_combinations, chosen_agents, graph):
    if len(chosen_agents)<1:
        return
    i=-1
    for c in click_combinations:
        i=i+1
        if '0' in c:
            agent=graph.getAgent(chosen_agents[i])
            agent.clicked=False
        if '1' in c:
            agent=graph.getAgent(chosen_agents[i])
            agent.clicked=True

def get_number_of_friends_clicked(graph, agent_index):
    count=0
    i=0
    for agent in graph.getAgent(agent_index).connected:
        i=i+1
        #print 'name:' +str(agent.name)
        if agent.clicked and agent.chosen:
            count=count+1
    #print 'connected: '+str(i)
    return count
    #print 'count:' + count 


def get_number_of_clicks(graph):
    count=0
    for agent_index in graph.AgentList:
        
        if graph.getAgent(agent_index).clicked:
            
            count=count+1
    
    return count

def get_number_of_friends_not_clicked(graph, agent_index):
    count=0
    for agent in graph.getAgent(agent_index).connected:
        if not agent.clicked and agent.chosen:
            count=count+1
    return count
    
def calculateProbability(graph):
    for agent_index in graph.AgentList:
        number_of_friends_that_clicked=get_number_of_friends_clicked(graph,agent_index)
        #print "number of friends that clicked: "+str(number_of_friends_that_clicked)
        number_of_friends_not_clicked=get_number_of_friends_not_clicked(graph,agent_index)
        #print "number of friends that didn't clicked: "+str(number_of_friends_not_clicked)
        agent=graph.getAgent(agent_index)
        if agent.chosen:continue
        
        if len(agent.connected) != 0:
           agent.probability = min( 0.25 + (1- math.pow (1-alpha * 1.0 * number_of_friends_that_clicked/len(agent.connected),len(agent.connected) )),1)
        else:
           agent.probability = min( 0.25 + (1- math.pow (1-alpha * 1.0 * number_of_friends_that_clicked/1, 1 )),1)


        
        
            
def printProbability(graph):
    pass
    
    for agent_index in graph.AgentList:
        agent=graph.getAgent(agent_index)
        
def tuple_without(original_tuple, element_to_remove):
    new_tuple = []
    for s in list(original_tuple):
        if not s == element_to_remove:
            new_tuple.append(s)
    return tuple(new_tuple)

def computeFirstStage(no_of_impressions, no_of_stages, no_of_agents,agent_selected, graph=None):
    if graph is None:
        #graph=generateAgents(no_of_agents)
	   graph=g
    print ("no of agents")
  
    printProbability(graph)
    if(no_of_stages<=1 or no_of_stages>3):
        print "Invalid number of stage"
        return
    if (no_of_stages==2):
        agents=[1,no_of_impressions-1]
    if(no_of_stages==3):
        agents=[1,no_of_impressions-2,1]
    

    number_of_chosen_agents=1
    chosen_agents={agent_selected.name:agent_selected}
    setChosen(graph,chosen_agents.keys())
    expected_number_of_clicks=0

    result_graph=ExpectedClicksGraph()
    firstParentNode=NodeOfClicks(map(str,chosen_agents),'parent')
    result_graph.addNode(firstParentNode)
    clone_graph=graph.copy()
    number_of_chosen_agents=int(dec_to_bin(number_of_chosen_agents,len(chosen_agents)),2)
    while(number_of_chosen_agents>=0):
        
        click_combinations=bin(number_of_chosen_agents)[2:].zfill(len(chosen_agents))
        childNode=NodeOfClicks(map(str,chosen_agents),click_combinations)
        
        changeStates(click_combinations,chosen_agents.keys(),clone_graph)
        #print str(click_combinations)
        
        calculateProbability(clone_graph)
        probability_product=getProbabilityProduct(clone_graph)
        
        expected_cliks_for_next_stage=nextStage(clone_graph, no_of_impressions-2,1,no_of_stages,agents,childNode)
        expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage
        
        firstParentNode.addEdge(childNode,expected_cliks_for_next_stage)

                            
        clone_graph=graph.copy()
        
        number_of_chosen_agents=number_of_chosen_agents-1
    result_graph.addParentExpectedClicks(expected_number_of_clicks)
    result_graph.allocations=agents
    graph_list.append(result_graph)
                
                #sys.exit("Done with on sequence")
    return expected_number_of_clicks


                
    

def getProbabilityProduct(graph):
    product=1.0
    
    for agent_index in graph.AgentList:
        if graph.getAgent(agent_index).chosen:
            if graph.getAgent(agent_index).clicked:
                
                product=product*graph.getAgent(agent_index).probability
               
            else:
                product=product*(1-graph.getAgent(agent_index).probability)
              
    return product
  
def nextStage(real_graph, number_of_agents_to_choose, stage, number_of_stages, list_of_impressions_in_each_stage, childNode):
    next_chosen_list_object=heapq.nlargest(number_of_agents_to_choose,[a for a in real_graph.AgentList.values() if not a.chosen])
    next_chosen=[a.name for a in next_chosen_list_object]
    number_of_chosen_agents=len(next_chosen)
   
    #store the current stage (probability and clicks)
    graph=real_graph.copy()
    setChosen(graph,next_chosen)
    expected_number_of_clicks=0
    if (stage+1) >= number_of_stages:
        expected_cliks_for_next_stage=1
        sum_of_agents_with_highest_probability=sum([agent.probability for agent in next_chosen_list_object ])
        expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage*getProbabilityProduct(real_graph)*(sum_of_agents_with_highest_probability+get_number_of_clicks(graph))
        return expected_number_of_clicks
    number_of_chosen_agents=int(dec_to_bin(number_of_chosen_agents,len(next_chosen)),2)
    while(number_of_chosen_agents>=0):
        graph=graph.copy() #I added this 28Aug
        printProbability(graph)
        
        click_combinations=bin(number_of_chosen_agents)[2:].zfill(len(next_chosen))#dec_to_bin(number_of_chosen_agents,len(next_chosen))
        node=NodeOfClicks(map(str,next_chosen),click_combinations)
        changeStates(click_combinations,next_chosen,graph)
        prob_product=getProbabilityProduct(graph)
        calculateProbability(graph)
        
        expected_cliks_for_next_stage=1
       
        if (stage+1) < number_of_stages:
            expected_cliks_for_next_stage=nextStage(graph.copy(), list_of_impressions_in_each_stage[stage+1],stage+1,number_of_stages,list_of_impressions_in_each_stage,node)
            
     
        if (stage+1) < number_of_stages:
            expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage

        else:
            sum_of_agents_with_highest_probability=sum([agent.probability for agent in next_chosen_list_object ])
            expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage*getProbabilityProduct(real_graph)*(sum_of_agents_with_highest_probability+get_number_of_clicks(graph))
          

      
        
     
        childNode.addEdge(node,expected_cliks_for_next_stage)
        number_of_chosen_agents=number_of_chosen_agents-1

    return expected_number_of_clicks

def getMaxSequence():
    list_of_expected_clicks=[g.expectedClicks for g in graph_list]
    return list_of_expected_clicks.index(max(list_of_expected_clicks))
        
def getMinSequence():
    list_of_expected_clicks=[g.expectedClicks for g in graph_list]
    return list_of_expected_clicks.index(min(list_of_expected_clicks))
    
def drawSequence(index,f, filename='result.html'):
   
    data='nodes:['
    nodes=[]
    edges=[]
   
    populateGraph(graph_list[index].nodes.values()[0],nodes, edges)
    
    dataNodes=data+','.join(nodes)+'], '
    edgeNodes='edges:['+','.join(edges)+'], ';
    f.write('{value:'+str(round(graph_list[index].expectedClicks,2))+', ')
    f.write('allocations:"'+','.join(map(str,graph_list[index].allocations))+'", ')
    f.write(dataNodes)
    f.write(edgeNodes)
    
   

def flushAllSequence(filename='result.html'):
    f=open('data.js','wb')
    f.write('largest_index='+str(getMaxSequence()+1)+';')
    f.write('graphs=[')
    for i in range(len(graph_list)):
        drawSequence(i,f)
        if i>=(len(graph_list)-1):
            f.write('}')
        else:
            f.write('},')
    f.write('];')
    webbrowser.open_new(filename)

    f.close()

def populateGraph(node,nodes, edges):
    label=str(node.unique_id)[0:str(node.unique_id).index('|')]
    nodes.append('{id:"'+str(node.unique_id)+'", label:"'+label+'"}')
    #print node.hasEdge()
    if node.hasEdge():
        for e in node.edges:
            edges.append('{from: "'+str(node.unique_id)+'", to: "'+str(e.unique_id)+'",label:"'+str(round(node.edges[e],2))+'"}')
            populateGraph(e,nodes,edges)
           
        

def drawGraph(graph,filename='graph.html'):
    f=open('graph.js','w+')
    data='nodes=['
    nodes=[]
    edges=[]
    connected=[]
    for n in graph.AgentList:
        nodes.append('{id:'+str(n)+', label:"'+str(n)+'"}')
        
        for agent in graph.getAgent(n).connected:
           
            if (str(n)+str(agent.name)) in connected or (str(agent.name)+str(n)) in connected :
                continue
            edges.append('{from: '+str(n)+', to: '+str(agent.name)+'}')
            connected.append(str(agent.name)+str(n))
            

    dataNodes=data+','.join(nodes)+'];'
    edgeNodes='edges=['+','.join(edges)+'];';
    f.write(dataNodes)
    f.write(edgeNodes)
    webbrowser.open_new(filename)

    f.close()
def drawLargestAllocation():
    drawSequence(getMaxSequence())

    

g=generateGraphFromFile() 
start=datetime.now()
no_of_impressions=input('Enter number of impression: ')
no_of_stages=input('Enter number of stages: ') 
no_of_iterations=input('Number of iterations: ')
result=-1
agents_chosen_so_far=[]
i=0
while i<no_of_iterations:
	agent=random.choice(g.AgentList.values())
	if agent.name in agents_chosen_so_far:
		continue
	agents_chosen_so_far.append(agent.name)
	i=i+1
	temporary_result=computeFirstStage(no_of_impressions,no_of_stages,agent,agent, g.copy())
	if temporary_result>result:
		result=temporary_result
   
print "The Agents chosen: {}".format(agents_chosen_so_far)
print "Final result is: {}".format(result)


print datetime.now()-start

flushAllSequence()


==> LDH.cpp <==


from itertools import permutations
from graph_generator import generateAgents
from graph_generator import generateGraphFromFile
from itertools import combinations
from collections import deque
from itertools import product
import heapq
import sys
import copy
import csv
import webbrowser
import math

row=[]

alpha=5
beta=0.25
graph_list=[]


sys.setrecursionlimit(900000000)

from datetime import datetime




class NodeOfClicks(object):
    i=0
    def __init__(self,agents,click_combination):
        
        self.agents=agents
        self.click_combination=click_combination
        
        self.unique_id=','.join(agents)+'('+str(click_combination)+')|'+str(NodeOfClicks.i)
        NodeOfClicks.i=NodeOfClicks.i+1
        
        self.edges={} #NodeOfClicks and the expected clicks
        self.isRootNode=False
        self.allocations=[]
        if click_combination=='parent':
            self.isRootNode=True

    def hasEdge(self):
        return len(self.edges)!=0
    
    def addEdge(self, node, E):
        self.edges[node]=E

    def printEdges(self):
        for k in self.edges:
            print k.unique_id
    
        


class ExpectedClicksGraph:
    def __init__(self):
        self.nodes={}
        self.expectedClicks=0
    def addNode(self,node):
        self.nodes[node.unique_id]=node

    def getNode(self,unique_id):
        return self.nodes[unique_id]

    def addParentExpectedClicks(self, E):
        self.expectedClicks=E
        

    
def generate_permutation_with_max_sum(no_of_impressions, no_of_stages):
    result=product(range(no_of_impressions+1),repeat=no_of_stages)
    

    
    result_with_max_sum=[]
    for r in result:
        
        if sum(r)==no_of_impressions:
            result_with_max_sum.append(r)
    return result_with_max_sum



def dec_to_bin(x, length):
    return (bin(2**x-1)[2:]).zfill(length)

def reset(graph, chosen_agents):
    for agent_index in chosen_agents:
        agent=graph.getAgent(agent_index)
        agent.clicked=False
        agent.probability=0.25

def resetChosen(graph):
    for agent_index in graph.AgentList:
        agent=graph.getAgent(agent_index)
        agent.chosen=False
       # print agent
        
def setChosen(graph, chosen_agents):
    for agent_index in chosen_agents:
        agent=graph.AgentList[agent_index]
       # agent=graph.getAgent(agent_index)
        agent.chosen=True
      #  print agent

def setChosenFromObject(graph, chosen_agents):
    for agent_index in chosen_agents:
        agent=graph.AgentList[agent_index.name]
        agent.chosen=True

def changeStates(click_combinations, chosen_agents, graph):
    if len(chosen_agents)<1:
        return
    i=-1
    for c in click_combinations:
        i=i+1
        if '0' in c:
            agent=graph.getAgent(chosen_agents[i])
            agent.clicked=False
        if '1' in c:
            agent=graph.getAgent(chosen_agents[i])
            agent.clicked=True

def get_number_of_friends_clicked(graph, agent_index):
    count=0
    i=0
    for agent in graph.getAgent(agent_index).connected:
        i=i+1
        #print 'name:' +str(agent.name)
        if agent.clicked and agent.chosen:
            count=count+1
    #print 'connected: '+str(i)
    return count


def get_number_of_clicks(graph):
    count=0
    for agent_index in graph.AgentList:
        
        if graph.getAgent(agent_index).clicked:
            
            count=count+1
    
    return count

def get_number_of_friends_not_clicked(graph, agent_index):
    count=0
    for agent in graph.getAgent(agent_index).connected:
        if not agent.clicked and agent.chosen:
            count=count+1
    return count
    
def calculateProbability(graph):
    for agent_index in graph.AgentList:
        number_of_friends_that_clicked=get_number_of_friends_clicked(graph,agent_index)
        #print "number of friends that clicked: "+str(number_of_friends_that_clicked)
        number_of_friends_not_clicked=get_number_of_friends_not_clicked(graph,agent_index)
        #print "number of friends that didn't clicked: "+str(number_of_friends_not_clicked)
        agent=graph.getAgent(agent_index)
        if agent.chosen:continue
        #print (number_of_friends_that_clicked)
        #print (beta*1.0*number_of_friends_not_clicked/len(agent.connected))
        #print (alpha*1.0*number_of_friends_that_clicked/len(agent.connected))
        if len(agent.connected) != 0:
           agent.probability = min( 0.25 + (1- math.pow (1-alpha * 1.0 * number_of_friends_that_clicked/len(agent.connected),len(agent.connected) )),1)
        else:
           agent.probability = min( 0.25 + (1- math.pow (1-alpha * 1.0 * number_of_friends_that_clicked/1, 1 )),1)

        

        
        
            
def printProbability(graph):
    pass
    for agent_index in graph.AgentList:
        agent=graph.getAgent(agent_index)
        
def tuple_without(original_tuple, element_to_remove):
    new_tuple = []
    for s in list(original_tuple):
        if not s == element_to_remove:
            new_tuple.append(s)
    return tuple(new_tuple)

def computeFirstStage(no_of_impressions, no_of_stages, no_of_agents, graph=None):
    if graph is None:
       graph= g
    no_of_agents=len(graph.AgentList)
    print("no of agents is")
    print( len(graph.AgentList))
    printProbability(graph)
    if(no_of_stages<=1 or no_of_stages>3):
        print "Invalid number of stage"
        return
    if (no_of_stages==2):
        agents=[1,no_of_impressions-1]
    if(no_of_stages==3):
        agents=[1,1,no_of_impressions-2]    
    

    number_of_chosen_agents=1
    agent_with_highest_connections=max(graph.AgentList.values(),key=lambda agent:len(agent.connected))
    chosen_agents={agent_with_highest_connections.name:agent_with_highest_connections}
    setChosen(graph,chosen_agents.keys())
    expected_number_of_clicks=0

    result_graph=ExpectedClicksGraph()
    firstParentNode=NodeOfClicks(map(str,chosen_agents),'parent')
    result_graph.addNode(firstParentNode)
    clone_graph=graph.copy()
    #get the max binary combination with length=number of chosen e.g. 3 is 111 which is 7
    number_of_chosen_agents=int(dec_to_bin(number_of_chosen_agents,len(chosen_agents)),2)
    #going through agents click and not click
    while(number_of_chosen_agents>=0):
        
        click_combinations=bin(number_of_chosen_agents)[2:].zfill(len(chosen_agents))
        childNode=NodeOfClicks(map(str,chosen_agents),click_combinations)
       
        changeStates(click_combinations,chosen_agents.keys(),clone_graph)
        
        calculateProbability(clone_graph)
        probability_product=getProbabilityProduct(clone_graph)

        #go to the other stages.
        #choose the next chosen. When get the agent with highest probability, don't select among agent's already chosen
        expected_cliks_for_next_stage=nextStage(clone_graph, no_of_impressions-2,1,no_of_stages,agents,childNode)
        expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage

        firstParentNode.addEdge(childNode,expected_cliks_for_next_stage)

                            
        clone_graph=graph.copy()
        
        number_of_chosen_agents=number_of_chosen_agents-1
    result_graph.addParentExpectedClicks(expected_number_of_clicks)
    result_graph.allocations=agents
    graph_list.append(result_graph)
                
    return graph_list


                
    

def getProbabilityProduct(graph):
    product=1.0
    
    for agent_index in graph.AgentList:
        if graph.getAgent(agent_index).chosen:
            if graph.getAgent(agent_index).clicked:
                
                product=product*graph.getAgent(agent_index).probability
               
            else:
                product=product*(1-graph.getAgent(agent_index).probability)
              
    #print "total pr: "+str(product)
    return product
  
def nextStage(real_graph, number_of_agents_to_choose, stage, number_of_stages, list_of_impressions_in_each_stage, childNode):
    next_chosen_list_object=heapq.nlargest(number_of_agents_to_choose,[a for a in real_graph.AgentList.values() if not a.chosen])
    next_chosen=[a.name for a in next_chosen_list_object]
   
    number_of_chosen_agents=len(next_chosen)
   
   
    graph=real_graph.copy() 
    setChosen(graph,next_chosen)
    expected_number_of_clicks=0
    if (stage+1) >= number_of_stages:
        expected_cliks_for_next_stage=1
        sum_of_agents_with_highest_probability=sum([agent.probability for agent in next_chosen_list_object ])
        expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage*getProbabilityProduct(real_graph)*(sum_of_agents_with_highest_probability+get_number_of_clicks(graph))
        return expected_number_of_clicks
    number_of_chosen_agents=int(dec_to_bin(number_of_chosen_agents,len(next_chosen)),2)
    while(number_of_chosen_agents>=0):
        graph=graph.copy() #I added this 28Aug


        click_combinations=bin(number_of_chosen_agents)[2:].zfill(len(next_chosen))#dec_to_bin(number_of_chosen_agents,len(next_chosen))
        node=NodeOfClicks(map(str,next_chosen),click_combinations)
        changeStates(click_combinations,next_chosen,graph)
        prob_product=getProbabilityProduct(graph)

        calculateProbability(graph)
        expected_cliks_for_next_stage=1
        if (stage+1) < number_of_stages:
            expected_cliks_for_next_stage=nextStage(graph.copy(), list_of_impressions_in_each_stage[stage+1],stage+1,number_of_stages,list_of_impressions_in_each_stage,node)
        #choose the next chosen. When get the agent with highest probability, don't select among agent's already chosen 
        if (stage+1) < number_of_stages:
            expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage*getProbabilityProduct(real_graph)

        else:
            sum_of_agents_with_highest_probability=sum([agent.probability for agent in next_chosen_list_object ])
            expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage*getProbabilityProduct(real_graph)*(sum_of_agents_with_highest_probability+get_number_of_clicks(graph))
          

        #resets agent's probability and clicked state for this stage
        #add node and expected number of clicks to the graph
        childNode.addEdge(node,expected_cliks_for_next_stage)
        number_of_chosen_agents=number_of_chosen_agents-1

    return expected_number_of_clicks

def getMaxSequence():
    list_of_expected_clicks=[g.expectedClicks for g in graph_list]
    return list_of_expected_clicks.index(max(list_of_expected_clicks))
        
def getMinSequence():
    list_of_expected_clicks=[g.expectedClicks for g in graph_list]
    return list_of_expected_clicks.index(min(list_of_expected_clicks))
    
def drawSequence(index,f, filename='result.html'):
   
    data='nodes:['
    nodes=[]
    edges=[]
   
    populateGraph(graph_list[index].nodes.values()[0],nodes, edges)
    
    dataNodes=data+','.join(nodes)+'], '
    edgeNodes='edges:['+','.join(edges)+'], ';
    f.write('{value:'+str(round(graph_list[index].expectedClicks,2))+', ')
    f.write('allocations:"'+','.join(map(str,graph_list[index].allocations))+'", ')
    f.write(dataNodes)
    f.write(edgeNodes)
    
   

def flushAllSequence(filename='result.html'):
    f=open('data.js','wb')
    f.write('largest_index='+str(getMaxSequence()+1)+';')
    f.write('graphs=[')
    for i in range(len(graph_list)):
        drawSequence(i,f)
        if i>=(len(graph_list)-1):
            f.write('}')
        else:
            f.write('},')
    f.write('];')
    webbrowser.open_new(filename)

    f.close()

def populateGraph(node,nodes, edges):
    label=str(node.unique_id)[0:str(node.unique_id).index('|')]
    nodes.append('{id:"'+str(node.unique_id)+'", label:"'+label+'"}')
    #print node.hasEdge()
    if node.hasEdge():
        for e in node.edges:
            edges.append('{from: "'+str(node.unique_id)+'", to: "'+str(e.unique_id)+'",label:"'+str(round(node.edges[e],2))+'"}')
            populateGraph(e,nodes,edges)
           
        

def drawGraph(graph,filename='graph.html'):
    f=open('graph.js','w+')
    data='nodes=['
    nodes=[]
    edges=[]
    connected=[]
    for n in graph.AgentList:
        nodes.append('{id:'+str(n)+', label:"'+str(n)+'"}')
        
        for agent in graph.getAgent(n).connected:
           
            if (str(n)+str(agent.name)) in connected or (str(agent.name)+str(n)) in connected :
                continue
            edges.append('{from: '+str(n)+', to: '+str(agent.name)+'}')
            connected.append(str(agent.name)+str(n))
            

    dataNodes=data+','.join(nodes)+'];'
    edgeNodes='edges=['+','.join(edges)+'];';
    f.write(dataNodes)
    f.write(edgeNodes)
    webbrowser.open_new(filename)

    f.close()
def drawLargestAllocation():
    drawSequence(getMaxSequence())

    

g=generateGraphFromFile() 
start=datetime.now() 
computeFirstStage(input('Enter number of impression: '),input('Enter number of stages: '),20217, g)



print datetime.now()-start

flushAllSequence()


==> MPSO.cpp <==




from itertools import product
from pso import PSO
from graph_generator import generateGraphFromFile
from itertools import combinations
import random
import sys
from datetime import datetime
start = datetime.now()
sys.setrecursionlimit(900000000)


def generate_permutation_with_max_sum(no_of_impressions, no_of_stages):
    result = product(range(no_of_impressions + 1), repeat=no_of_stages)

    result_with_max_sum = []
    for r in result:

        if sum(r) == no_of_impressions:
            result_with_max_sum.append(r)
    return result_with_max_sum
# gets random unique paths - returns a list of lists of paths
def getRandomPaths(n,i,number_of_impressions,number_of_stages):
    randomPaths=[]
    combination=combinations(range(n),i)
    already_chosen=[]
    first_stage_allocation= random.choice([list(x) for x in combination])
    #first_stage_allocation= random.choice(n)
    randomPaths.append(first_stage_allocation)
    already_chosen=[]+first_stage_allocation
    number_of_agents_so_far=len(first_stage_allocation)
    current_stage=1
    while number_of_agents_so_far<number_of_impressions:
        combination=None
        if current_stage>=(number_of_stages-1):
            combination=combinations(range(n),number_of_impressions-number_of_agents_so_far)
        else:
            combination=combinations(range(n),random.randint(1,number_of_impressions-number_of_agents_so_far))
        next_stage_allocation=random.choice([list(x) for x in combination])
        agent_has_been_chosen=False
        for agent in next_stage_allocation:
            if agent in already_chosen:
                agent_has_been_chosen=True
                break
        if(agent_has_been_chosen):
            continue
        already_chosen=already_chosen+next_stage_allocation
        number_of_agents_so_far=number_of_agents_so_far+len(next_stage_allocation)
        randomPaths.append(next_stage_allocation)
        current_stage=current_stage+1
    return randomPaths

graph=generateGraphFromFile()

pso = PSO(graph, iterations=2, size_population=25, beta=0.5, alfa=0.5)
pso.run() # runs the PSO algorith8
pso.showsParticles() # shows the particles

print('gbest: %s | cost: %f\n' % (pso.getGBest().getPBest(), pso.getGBest().getCostPBest()))
print(pso.getGBest().getPBest())


print datetime.now() - start


==> SDP_method.cpp <==



from itertools import permutations
from graph_generator import generateAgents
from graph_generator import generateGraphFromFile
from itertools import combinations
from collections import deque
from itertools import product
import heapq
import sys
import copy
import csv
import webbrowser
import math

row=[]

alpha=0.25
beta=0.25
graph_list=[]

sys.setrecursionlimit(900000000)

from datetime import datetime
start=datetime.now()



class NodeOfClicks(object):
    i=0
    def __init__(self,agents,click_combination):
        
        self.agents=agents
        self.click_combination=click_combination
        
        self.unique_id=','.join(agents)+'('+str(click_combination)+')|'+str(NodeOfClicks.i)
        NodeOfClicks.i=NodeOfClicks.i+1
        
        self.edges={} #NodeOfClicks and the expected clicks
        self.isRootNode=False
        self.allocations=[]
        if click_combination=='parent':
            self.isRootNode=True

    def hasEdge(self):
        return len(self.edges)!=0
    
    def addEdge(self, node, E):
        self.edges[node]=E

    def printEdges(self):
        for k in self.edges:
            print (k.unique_id)
    
        


class ExpectedClicksGraph:
    def __init__(self):
        self.nodes={}
        self.expectedClicks=0
    def addNode(self,node):
        self.nodes[node.unique_id]=node

    def getNode(self,unique_id):
        return self.nodes[unique_id]

    def addParentExpectedClicks(self, E):
        self.expectedClicks=E
        

    
def generate_permutation_with_max_sum(no_of_impressions, no_of_stages):
    result=product(range(no_of_impressions+1),repeat=no_of_stages)
    

    
    result_with_max_sum=[]
    for r in result:
        
        if sum(r)==no_of_impressions:
            result_with_max_sum.append(r)
    return result_with_max_sum



def dec_to_bin(x, length):
    return (bin(2**x-1)[2:]).zfill(length)

def reset(graph, chosen_agents):
    for agent_index in chosen_agents:
        agent=graph.getAgent(agent_index)
        agent.clicked=False
        agent.probability=0.25

def resetChosen(graph):
    for agent_index in graph.AgentList:
        agent=graph.getAgent(agent_index)
        agent.chosen=False
        print (agent)
        
def setChosen(graph, chosen_agents):
    for agent_index in chosen_agents:
        agent=graph.AgentList[agent_index]
       # agent=graph.getAgent(agent_index)
        agent.chosen=True
        print (agent)

def setChosenFromObject(graph, chosen_agents):
    for agent_index in chosen_agents:
        agent=graph.AgentList[agent_index.name]
        agent.chosen=True

def changeStates(click_combinations, chosen_agents, graph):
    if len(chosen_agents)<1:
        return
    i=-1
    for c in click_combinations:
        i=i+1
        if '0' in c:
            agent=graph.getAgent(chosen_agents[i])
            agent.clicked=False
        if '1' in c:
            agent=graph.getAgent(chosen_agents[i])
            agent.clicked=True

def get_number_of_friends_clicked(graph, agent_index):
    count=0
    i=0
    for agent in graph.getAgent(agent_index).connected:
        i=i+1
        #print 'name:' +str(agent.name)
        if agent.clicked and agent.chosen:
            count=count+1
    #print 'connected: '+str(i)
    return count
    print ('count:' + count )


def get_number_of_clicks(graph):
    count=0
    for agent_index in graph.AgentList:
        
        if graph.getAgent(agent_index).clicked:
            
            count=count+1
    
    return count

def get_number_of_friends_not_clicked(graph, agent_index):
    count=0
    for agent in graph.getAgent(agent_index).connected:
        if not agent.clicked and agent.chosen:
            count=count+1
    return count
    
def calculateProbability(graph):
    for agent_index in graph.AgentList:
        number_of_friends_that_clicked=get_number_of_friends_clicked(graph,agent_index)
        #print "number of friends that clicked: "+str(number_of_friends_that_clicked)
        number_of_friends_not_clicked=get_number_of_friends_not_clicked(graph,agent_index)
        #print "number of friends that didn't clicked: "+str(number_of_friends_not_clicked)
        agent=graph.getAgent(agent_index)
        if agent.chosen:continue
        #print (number_of_friends_that_clicked)
        #print (beta*1.0*number_of_friends_not_clicked/len(agent.connected))
        #print (alpha*1.0*number_of_friends_that_clicked/len(agent.connected))
        #agent.probability=min(0.25+(alpha*1.0*number_of_friends_that_clicked/len(agent.connected))-(beta*1.0*number_of_friends_not_clicked/len(agent.connected)),1)
        agent.probability =min( 0.25 + (1- math.pow (1-alpha * 1.0 * number_of_friends_that_clicked/len(agent.connected),len(agent.connected) )),1)
        

        
        
            
def printProbability(graph):
    pass
    #print "friend # connected # probability"
    for agent_index in graph.AgentList:
        agent=graph.getAgent(agent_index)
        #print (agent) trisha
        
def tuple_without(original_tuple, element_to_remove):
    new_tuple = []
    for s in list(original_tuple):
        if not s == element_to_remove:
            new_tuple.append(s)
    return tuple(new_tuple)

def computeFirstStage(no_of_impressions, no_of_stages, no_of_agents, graph=None):
    if graph is None:
        #graph=generateAgents(no_of_agents)
        graph=g

    print("no of agents")    
    print(len(graph.AgentList))
    drawGraph(graph)
    printProbability(graph)
    impressions_to_stage_permutation=generate_permutation_with_max_sum(no_of_impressions, no_of_stages)
    print ("impressions to stage permutations")
    
    for i in impressions_to_stage_permutation:
       print (i)
    
    for no_of_agents_in_first_stage in impressions_to_stage_permutation:
        #no_of_agents_in_first_stage=impressions_to_stage_permutation.pop()
        #print "number of agents to give impression in first stage"
        
        agents_in_first_stage=combinations(no_of_agents_in_first_stage,len(no_of_agents_in_first_stage))

        
     
        
        for agents in agents_in_first_stage: 
            #print agents
            #remove 0s from the impression list
            agents=tuple_without(agents,0) 
            no_of_stages=len(agents)
            print (len(agents))
            if(len(agents)==1):
               print ("Only one stage that has impressions so skipping" )
               
               continue 
            queue=deque(agents)
            no_of_agents_to_choose= int(queue.popleft())
            #print no_of_agents_to_choose
            #if you have 0 impressions on the first stage
            if no_of_agents_to_choose ==0:
                
                
                expected_number_of_clicks=nextStage(graph, agents[1],1,no_of_stages,agents)
               
                
                continue
            ways_to_choose_agents_in_first_stage=permutations(range(no_of_agents),no_of_agents_to_choose)
            for chosen_agents in ways_to_choose_agents_in_first_stage:
                
                number_of_chosen_agents=len(chosen_agents)
                resetChosen(graph)
                setChosen(graph,chosen_agents)
                expected_number_of_clicks=0

                result_graph=ExpectedClicksGraph()
                firstParentNode=NodeOfClicks(map(str,chosen_agents),'parent')
                result_graph.addNode(firstParentNode)
                clone_graph=copy.deepcopy(graph)
                #get the max binary combination with length=number of chosen e.g. 3 is 111 which is 7
                number_of_chosen_agents=int(dec_to_bin(number_of_chosen_agents,len(chosen_agents)),2)
                #going through agents click and not click
                while(number_of_chosen_agents>=0):
                    
                    click_combinations=bin(number_of_chosen_agents)[2:].zfill(len(chosen_agents))
                    childNode=NodeOfClicks(map(str,chosen_agents),click_combinations)
                    
                    changeStates(click_combinations,chosen_agents,clone_graph)
                    
                    calculateProbability(clone_graph)
                    
                    #go to the other stages.
                    #choose the next chosen. When get the agent with highest probability, don't select among agent's already chosen
                    expected_cliks_for_next_stage=nextStage(clone_graph, agents[1],1,no_of_stages,agents,childNode)
                    expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage

                    #add node and expected number of clicks to the graph
                    firstParentNode.addEdge(childNode,expected_cliks_for_next_stage)

                                        
                    #resets agent's probability and clicked state
                    
                    
        
                    
                    number_of_chosen_agents=number_of_chosen_agents-1
                result_graph.addParentExpectedClicks(expected_number_of_clicks)
                result_graph.allocations=agents
                graph_list.append(result_graph)
                
    return graph_list


                
    

def getProbabilityProduct(graph):
    product=1.0
    
    for agent_index in graph.AgentList:
        if graph.getAgent(agent_index).chosen:
            if graph.getAgent(agent_index).clicked:
                
                product=product*graph.getAgent(agent_index).probability
               
            else:
                product=product*(1-graph.getAgent(agent_index).probability)
              
    return product
  
def nextStage(real_graph, number_of_agents_to_choose, stage, number_of_stages, list_of_impressions_in_each_stage, childNode):
    next_chosen_list_object=heapq.nlargest(number_of_agents_to_choose,[a for a in real_graph.AgentList.values() if not a.chosen])
    next_chosen=[a.name for a in next_chosen_list_object]
    #print("next chosen: ")
    #print(next_chosen)
    number_of_chosen_agents=len(next_chosen)
    #print "next stage: "+ str(stage)
   
    #store the current stage (probability and clicks)
    graph=copy.deepcopy(real_graph)
    setChosen(graph,next_chosen)
    expected_number_of_clicks=0
    if (stage+1) >= number_of_stages:
        expected_cliks_for_next_stage=1
        sum_of_agents_with_highest_probability=sum([agent.probability for agent in next_chosen_list_object ])
        #print getProbabilityProduct(graph)
        expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage*getProbabilityProduct(real_graph)*(sum_of_agents_with_highest_probability+get_number_of_clicks(graph))
        return expected_number_of_clicks
    #get the max binary combination with length=number of chosen e.g. 3 is 111 which is 7
    number_of_chosen_agents=int(dec_to_bin(number_of_chosen_agents,len(next_chosen)),2)
    #going through agents click and not click
    while(number_of_chosen_agents>=0):
        
        
        
        click_combinations=bin(number_of_chosen_agents)[2:].zfill(len(next_chosen))#dec_to_bin(number_of_chosen_agents,len(next_chosen))
        node=NodeOfClicks(map(str,next_chosen),click_combinations)
        changeStates(click_combinations,next_chosen,graph)
        calculateProbability(graph)
        expected_cliks_for_next_stage=1
        if (stage+1) < number_of_stages:
            expected_cliks_for_next_stage=nextStage(graph, list_of_impressions_in_each_stage[stage+1],stage+1,number_of_stages,list_of_impressions_in_each_stage,node)
        if (stage+1) < number_of_stages:
            expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage

        else:
            sum_of_agents_with_highest_probability=sum([agent.probability for agent in next_chosen_list_object ])
            expected_number_of_clicks=expected_number_of_clicks+expected_cliks_for_next_stage*getProbabilityProduct(real_graph)*(sum_of_agents_with_highest_probability+get_number_of_clicks(graph))
          

       
        childNode.addEdge(node,expected_cliks_for_next_stage)
        number_of_chosen_agents=number_of_chosen_agents-1

    return expected_number_of_clicks

def getMaxSequence():
    list_of_expected_clicks=[g.expectedClicks for g in graph_list]
    return list_of_expected_clicks.index(max(list_of_expected_clicks))
        
def getMinSequence():
    list_of_expected_clicks=[g.expectedClicks for g in graph_list]
    return list_of_expected_clicks.index(min(list_of_expected_clicks))
    
def drawSequence(index,f, filename='result.html'):
   
    data='nodes:['
    nodes=[]
    edges=[]
   
    populateGraph(graph_list[index].nodes.values()[0],nodes, edges)
    
    dataNodes=data+','.join(nodes)+'], '
    edgeNodes='edges:['+','.join(edges)+'], ';
    f.write('{value:'+str(round(graph_list[index].expectedClicks,2))+', ')
    f.write('allocations:"'+','.join(map(str,graph_list[index].allocations))+'", ')
    f.write(dataNodes)
    f.write(edgeNodes)
    
   

def flushAllSequence(filename='result.html'):
    f=open('data.js','wb')
    f.write('largest_index='+str(getMaxSequence()+1)+';')
    f.write('graphs=[')
    for i in range(len(graph_list)):
        drawSequence(i,f)
        if i>=(len(graph_list)-1):
            f.write('}')
        else:
            f.write('},')
    f.write('];')
    webbrowser.open_new(filename)

    f.close()

def populateGraph(node,nodes, edges):
    label=str(node.unique_id)[0:str(node.unique_id).index('|')]
    nodes.append('{id:"'+str(node.unique_id)+'", label:"'+label+'"}')
    #print node.hasEdge()
    if node.hasEdge():
        for e in node.edges:
            edges.append('{from: "'+str(node.unique_id)+'", to: "'+str(e.unique_id)+'",label:"'+str(round(node.edges[e],2))+'"}')
            populateGraph(e,nodes,edges)
           
        

def drawGraph(graph,filename='graph.html'):
    f=open('graph.js','w+')
    data='nodes=['
    nodes=[]
    edges=[]
    connected=[]
    for n in graph.AgentList:
        nodes.append('{id:'+str(n)+', label:"'+str(n)+'"}')
        
        for agent in graph.getAgent(n).connected:
           
            if (str(n)+str(agent.name)) in connected or (str(agent.name)+str(n)) in connected :
                continue
            edges.append('{from: '+str(n)+', to: '+str(agent.name)+'}')
            connected.append(str(agent.name)+str(n))
            

    dataNodes=data+','.join(nodes)+'];'
    edgeNodes='edges=['+','.join(edges)+'];';
    f.write(dataNodes)
    f.write(edgeNodes)
    webbrowser.open_new(filename)

    f.close()
def drawLargestAllocation():
    drawSequence(getMaxSequence())

    

g=generateGraphFromFile()  
computeFirstStage(input('Enter number of impression: '),input('Enter number of stages: '),10, g)



print (datetime.now()-start)

flushAllSequence()

